The EBEX Balloon-Borne Experiment - Gondola, Attitude Control, and Control Software

The E and B Experiment (EBEX) was a long-duration balloon-borne instrument designed to measure the polarization of the cosmic microwave background (CMB) radiation. EBEX was the first balloon-borne instrument to implement a kilo-pixel array of transition edge sensor (TES) bolometric detectors and the first CMB experiment to use the digital version of the frequency domain multiplexing system for readout of the TES array. The scan strategy relied on 40 s peak-to-peak constant velocity azimuthal scans. We discuss the unique demands on the design and operation of the payload that resulted from these new technologies and the scan strategy. We describe the solutions implemented including the development of a power system designed to provide a total of at least 2.3 kW, a cooling system to dissipate 590 W consumed by the detectors' readout system, software to manage and handle the data of the kilo-pixel array, and specialized attitude reconstruction software. We present flight performance data showing faultless management of the TES array, adequate powering and cooling of the readout electronics, and constraint of attitude reconstruction errors such that the spurious B-modes they induced were less than 10% of CMB B-mode power spectrum with $r=0.05$.

==> cleanup.sh <==
rm *.aux
rm *.bbl
rm *.blg
rm *.log
rm *.out
rm EBEXPaper3.pdf

